Distribution-Free Changepoint Inference for Rainfall Patterns

Long records of rainfall contain critical information about the temporal organization of precipitation within a year, including wet and dry spells. Detecting when this temporal pattern changes is central to climate-impact assessment and environmental monitoring.A common data structure features observations from m locations over T years. For location i and year t, the record is a vector of daily measurements $X_{i,t} = (X_{i,t,1}, ..., X_{i,t,D})^\top$, with D = 365. The goal is to identify an unknown year $t_0$ when the temporal rainfall pattern changes across the region. Because changes in the intra-annual pattern affect the frequency-domain behavior of the daily sequence, we represent each yearly curve through a spectral feature capturing the strength of temporal oscillation at a fixed frequency.Classical changepoint methods often rely on parametric likelihoods or Gaussian approximations, which are hard to justify for skewed and heavy-tailed rainfall data. Furthermore, many procedures only return a point estimate. A confidence set for the change year is crucial in environmental applications to quantify temporal uncertainty and distinguish sharp transitions from weak evidence.This paper develops a distribution-free framework for detecting a synchronized structural change in yearly rainfall patterns across independently monitored locations. For each location-year pair, we compute a fixed-frequency nonparametric spectral density estimate. These features form a $T \times m$ data matrix. By exploiting the exchangeability of yearly spectral features before and after the true changepoint, alongside spatial independence, we construct finite-sample valid confidence sets for the unknown change year.

==> spatial_simulation.py <==
"""Simulation for the section 'Spatially dependent monitoring networks'.

Daily records are generated for n years and m stations; each record is
    Y_{i,j}(r) = A_{i,j} cos(theta0 r + phi_{i,j}) + AR(1) noise,  r = 1..q,
with log-amplitude  log A_{i,j} = s_A (sqrt(rho) eta_i + sqrt(1-rho) e_{i,j}) + delta 1{i > tau0}.
The common year effect eta_i induces cross-station dependence of strength rho.
Each record is reduced to the fixed-frequency kernel spectral feature (2.1) of the paper,
and the synchronized confidence set is computed with the pooled-CUSUM score (2.7)
using either column-wise split permutations (2.2) or joint (row-wise) split permutations.
Usage: python3 spatial_simulation.py [reps] [seed]
"""
import sys, json
import numpy as np
from joblib import Parallel, delayed

N_YEARS, TAU0, ELL, Q = 60, 30, 5, 365
THETA = 2 * np.pi * 3 / 365          # analysis frequency (three cycles per year)
B_Q = 30                              # bandwidth of the Bartlett kernel
S_A, AR = 0.3, 0.6
ALPHA, M_PERM = 0.10, 199
CAND = np.arange(ELL, N_YEARS - ELL + 1)   # candidate set T = {ell, ..., n - ell}


def spectral_features(Y):
    """Kernel spectral estimate (2.1) at THETA for every record; Y has shape (..., q)."""
    X = Y - Y.mean(-1, keepdims=True)
    f = (X * X).sum(-1) / Q
    for h in range(1, B_Q):
        w = (1 - h / B_Q) * np.cos(h * THETA)
        f += 2 * w * (X[..., :-h] * X[..., h:]).sum(-1) / Q
    return f


def simulate_Z(m, rho, delta, rng):
    n = N_YEARS
    eta = rng.standard_normal(n)[:, None]
    e = rng.standard_normal((n, m))
    logA = S_A * (np.sqrt(rho) * eta + np.sqrt(1 - rho) * e) + delta * (np.arange(1, n + 1) > TAU0)[:, None]
    phase = rng.uniform(0, 2 * np.pi, (n, m))
    r = np.arange(1, Q + 1)
    signal = np.exp(logA)[..., None] * np.cos(THETA * r + phase[..., None])
    eps = rng.standard_normal((n, m, Q))
    noise = np.empty_like(eps)
    noise[..., 0] = eps[..., 0] / np.sqrt(1 - AR ** 2)
    for k in range(1, Q):
        noise[..., k] = AR * noise[..., k - 1] + eps[..., k]
    return spectral_features(signal + noise)


def pooled_tauhat(Zb):
    """Pooled CUSUM estimate (2.6) with equal weights for a stack Zb of shape (B, n, m)."""
    n = Zb.shape[1]
    S = np.cumsum(Zb, axis=1)
    s = CAND
    m1 = S[:, s - 1, :] / s[None, :, None]
    m2 = (S[:, -1:, :] - S[:, s - 1, :]) / (n - s)[None, :, None]
    C = np.sqrt(s * (n - s) / n)[None, :, None] * np.abs(m1 - m2)
    return CAND[np.argmax(C.mean(-1), axis=1)]   # argmax returns the first maximiser


def confidence_set(Z, scheme, rng):
    n, m = Z.shape
    obs = pooled_tauhat(Z[None])[0]
    keep = []
    for t in CAND:
        if scheme == "column":
            keys = rng.random((M_PERM, n, m)) + 2.0 * (np.arange(1, n + 1) > t)[None, :, None]
            idx = np.argsort(keys, axis=1)
            Zp = np.take_along_axis(np.broadcast_to(Z, (M_PERM, n, m)), idx, axis=1)
        else:
            keys = rng.random((M_PERM, n)) + 2.0 * (np.arange(1, n + 1) > t)[None, :]
            Zp = Z[np.argsort(keys, axis=1)]
        s_obs = -abs(obs - t)
        s_perm = -np.abs(pooled_tauhat(Zp) - t)
        p = (1 + np.sum(s_perm <= s_obs)) / (M_PERM + 1)
        if p > ALPHA:
            keep.append(t)
    return np.array(keep, int), obs


def one_rep(m, rho, delta, seed):
    rng = np.random.default_rng(seed)
    Z = simulate_Z(m, rho, delta, rng)
    out = {"corr": float(np.mean(np.corrcoef(Z[:TAU0].T)[np.triu_indices(m, 1)]))}   # pre-change cross-station correlation
    for scheme in ("column", "joint"):
        C, tau_hat = confidence_set(Z, scheme, rng)
        out[scheme] = dict(cover=float(TAU0 in C), size=float(len(C)), empty=float(len(C) == 0))
    out["abs_err"] = float(abs(tau_hat - TAU0))
    return out


def aggregate(res):
    agg = {"corr": float(np.mean([r["corr"] for r in res])), "abs_err": float(np.mean([r["abs_err"] for r in res]))}
    for scheme in ("column", "joint"):
        agg[scheme] = {}
        for k in ("cover", "size", "empty"):
            v = np.array([r[scheme][k] for r in res])
            agg[scheme][k] = (float(v.mean()), float(v.std(ddof=1) / np.sqrt(len(v))))
    return agg


if __name__ == "__main__":
    reps = int(sys.argv[1]) if len(sys.argv) > 1 else 300
    seed = int(sys.argv[2]) if len(sys.argv) > 2 else 20261120
    deltas = [float(x) for x in sys.argv[3].split(",")] if len(sys.argv) > 3 else [0.0, 0.2, 0.4]
    ss = np.random.SeedSequence(seed)
    results = {}
    for delta in deltas:
        for m in (8, 32):
            for rho in (0.0, 0.5, 0.9):
                seeds = ss.spawn(reps)
                res = Parallel(n_jobs=-1)(delayed(one_rep)(m, rho, delta, s) for s in seeds)
                key = f"d{delta}_m{m}_r{rho}"
                results[key] = aggregate(res)
                a = results[key]
                print(key, f"corr={a['corr']:.2f} err={a['abs_err']:.2f}",
                      "col cov=%.3f size=%.1f" % (a['column']['cover'][0], a['column']['size'][0]),
                      "joint cov=%.3f size=%.1f" % (a['joint']['cover'][0], a['joint']['size'][0]), flush=True)
    json.dump(results, open("spatial_results.json", "w"), indent=1)

